Hadrons in group expansion

We develop a general framework for describing symmetry-breaking responses in physical systems with approximate symmetries. Hadronic systems provide a particularly rich setting for investigating such symmetries. For example, the flavor $SU(4)$ symmetry involving the $u$, $d$, $s$, and $c$ quarks is severely broken, the flavor $SU(3)$ symmetry involving the $u$, $d$, and $s$ quarks is moderately broken, and the isospin $SU(2)$ symmetry involving the $u$ and $d$ quarks is only slightly broken. An important question is how a physical system responds to further symmetry breaking when its symmetry has already been partially broken. Motivated by the observed mass nonadditivity of vector mesons, we formulate this framework in terms of the group expansion, in which higher-order responses may modify the coefficients within the inherited response space or unlock additional independent response directions outside this space. We refer to these two effects as coefficient evolution and response unlocking, respectively, and develop a differential description connecting the interaction flow, mass flow, and state flow. We apply this framework to $J^P=1^-$ vector mesons and $J^P=3/2^+$ and $1/2^+$ baryons within flavor $SU(4)$ and $SU(5)$ reference spaces. These analyses illustrate how the internal structure and dynamics of a physical system, together with additional symmetries, can shape and constrain its symmetry-breaking responses. The group expansion thus provides a unified framework for organizing the evolution, correlations, and constraints of symmetry-breaking responses, with potential applications beyond hadronic systems.

==> matrix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    363457,       9758]
NotebookOptionsPosition[    357509,       9598]
NotebookOutlinePosition[    357951,       9616]
CellTagsIndexPosition[    357908,       9613]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SU(4) matrices for baryons", "Title",
 CellChangeTimes->{{3.91548523991115*^9, 3.915485243687154*^9}, 
   3.9154854867103815`*^9, {3.916607180605102*^9, 3.9166071824201813`*^9}, {
   3.9476209617454023`*^9, 3.947620968534765*^9}, {3.947706856582096*^9, 
   3.9477068572757645`*^9}},
 ExpressionUUID -> "69bb1ce3-00c0-4a0f-a4c2-96dd007ac645"],

Cell[CellGroupData[{

Cell["\[Lambda], d, and f", "Section",
 CellChangeTimes->{{3.5676506042884464`*^9, 3.567650610390795*^9}, {
  3.5676706338829374`*^9, 3.567670658476344*^9}, {3.9473086385687995`*^9, 
  3.9473086491027822`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "0", "]"}], "=", 
  RowBox[{
   SqrtBox[
    FractionBox["2", "4"]], "*", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"}
     }], "\[NoBreak]", ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "1", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "2", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0"},
     {"\[ImaginaryI]", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "3", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "4", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "0"},
     {"0", "0", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "5", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"},
     {"0", "0", "0", "0"},
     {"\[ImaginaryI]", "0", "0", "0"},
     {"0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "6", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "7", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"},
     {"0", "\[ImaginaryI]", "0", "0"},
     {"0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "8", "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["3"]], "*", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"-", "2"}], "0"},
      {"0", "0", "0", "0"}
     }], "\[NoBreak]", ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "9", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"1", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "10", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"\[ImaginaryI]", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "11", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "0", "0"},
     {"0", "1", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "12", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"0", "0", "0", "0"},
     {"0", "\[ImaginaryI]", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "13", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "14", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"0", "0", "\[ImaginaryI]", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]15", "[", "15", "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["6"]], "*", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", "1", "0"},
      {"0", "0", "0", 
       RowBox[{"-", "3"}]}
     }], "\[NoBreak]", ")"}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "0", ",", "0"}], "]"}], "=", 
  FractionBox["1", 
   SqrtBox["2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"1", ",", "1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"1", ",", "0", ",", "1"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"2", ",", "2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"2", ",", "0", ",", "2"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "3", ",", "3"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"3", ",", "3", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"3", ",", "0", ",", "3"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "4", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "4", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "0", ",", "4"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "5", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "5", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "0", ",", "5"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "6", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "6", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "0", ",", "6"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "7", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "7", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "0", ",", "7"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "8", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"8", ",", "8", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "0", ",", "8"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "9", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"9", ",", "9", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"9", ",", "0", ",", "9"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "10", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"10", ",", "10", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"10", ",", "0", ",", "10"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "11", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"11", ",", "11", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"11", ",", "0", ",", "11"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "12", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"12", ",", "12", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"12", ",", "0", ",", "12"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "13", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"13", ",", "13", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"13", ",", "0", ",", "13"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "14", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"14", ",", "14", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"14", ",", "0", ",", "14"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "15", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"15", ",", "15", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "0", ",", "15"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["2"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "1", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"1", ",", "8", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "1", ",", "1"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "1", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"1", ",", "15", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "1", ",", "1"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "4", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "6", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "6", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "4", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "1", ",", "6"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "5", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "7", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "1", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "7", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "5", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "1", ",", "7"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "9", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"1", ",", "11", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"9", ",", "1", ",", "11"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"9", ",", "11", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"11", ",", "1", ",", "9"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"11", ",", "9", ",", "1"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "10", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"1", ",", "12", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"10", ",", "1", ",", "12"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"10", ",", "12", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"12", ",", "1", ",", "10"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"12", ",", "10", ",", "1"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "2", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"2", ",", "8", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "2", ",", "2"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "2", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"2", ",", "15", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "2", ",", "2"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "4", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "7", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "2", ",", "4"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "7", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "4", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "2", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "5", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "6", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "2", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "6", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "5", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "2", ",", "6"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "9", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"2", ",", "12", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"9", ",", "2", ",", "12"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"9", ",", "12", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"12", ",", "2", ",", "9"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"12", ",", "9", ",", "2"}], "]"}], "=", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "10", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"2", ",", "11", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"10", ",", "2", ",", "11"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"10", ",", "11", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"11", ",", "2", ",", "10"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"11", ",", "10", ",", "2"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "3", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"3", ",", "8", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "3", ",", "3"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "3", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"3", ",", "15", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "3", ",", "3"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "4", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "4", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "3", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "5", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "5", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "3", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "6", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "6", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "3", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "7", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "7", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "3", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "9", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"9", ",", "3", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"9", ",", "9", ",", "3"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "10", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"10", ",", "3", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"10", ",", "10", ",", "3"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "11", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"11", ",", "3", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"11", ",", "11", ",", "3"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "12", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"12", ",", "3", ",", "12"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"12", ",", "12", ",", "3"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"4", ",", "4", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "8", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "4", ",", "4"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"4", ",", "4", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "15", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "4", ",", "4"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"4", ",", "9", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "13", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"9", ",", "4", ",", "13"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"9", ",", "13", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"13", ",", "4", ",", "9"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"13", ",", "9", ",", "4"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"4", ",", "10", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "14", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"10", ",", "4", ",", "14"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"10", ",", "14", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"14", ",", "4", ",", "10"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"14", ",", "10", ",", "4"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"5", ",", "5", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "8", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "5", ",", "5"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"5", ",", "5", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "15", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "5", ",", "5"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"5", ",", "9", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "14", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"9", ",", "5", ",", "14"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"9", ",", "14", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"14", ",", "5", ",", "9"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"14", ",", "9", ",", "5"}], "]"}], "=", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"5", ",", "10", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "13", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"10", ",", "5", ",", "13"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"10", ",", "13", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"13", ",", "5", ",", "10"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"13", ",", "10", ",", "5"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"6", ",", "6", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "8", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "6", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"6", ",", "6", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "15", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "6", ",", "6"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"6", ",", "11", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "13", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"11", ",", "6", ",", "13"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"11", ",", "13", ",", "6"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"13", ",", "6", ",", "11"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"13", ",", "11", ",", "6"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"6", ",", "12", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "14", ",", "12"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"12", ",", "6", ",", "14"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"12", ",", "14", ",", "6"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"14", ",", "6", ",", "12"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"14", ",", "12", ",", "6"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"7", ",", "7", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "8", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "7", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"7", ",", "7", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "15", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "7", ",", "7"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"7", ",", "11", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "14", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"11", ",", "7", ",", "14"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"11", ",", "14", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"14", ",", "7", ",", "11"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"14", ",", "11", ",", "7"}], "]"}], "=", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"7", ",", "12", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "13", ",", "12"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"12", ",", "7", ",", "13"}], "]"}], "=", 
    RowBox[{
     RowBox[{"dc", "[", 
      RowBox[{"12", ",", "13", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{"dc", "[", 
       RowBox[{"13", ",", "7", ",", "12"}], "]"}], "=", 
      RowBox[{
       RowBox[{"dc", "[", 
        RowBox[{"13", ",", "12", ",", "7"}], "]"}], "=", 
       FractionBox["1", "2"]}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "8", ",", "8"}], "]"}], "=", 
  RowBox[{"-", 
   FractionBox["1", 
    SqrtBox["3"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "8", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"8", ",", "15", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "8", ",", "8"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["6"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "9", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"9", ",", "8", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"9", ",", "9", ",", "8"}], "]"}], "=", 
    FractionBox["1", 
     RowBox[{"2", "*", 
      SqrtBox["3"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "10", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"10", ",", "8", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"10", ",", "10", ",", "8"}], "]"}], "=", 
    FractionBox["1", 
     RowBox[{"2", "*", 
      SqrtBox["3"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "11", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"11", ",", "8", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"11", ",", "11", ",", "8"}], "]"}], "=", 
    FractionBox["1", 
     RowBox[{"2", "*", 
      SqrtBox["3"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "12", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"12", ",", "8", ",", "12"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"12", ",", "12", ",", "8"}], "]"}], "=", 
    FractionBox["1", 
     RowBox[{"2", "*", 
      SqrtBox["3"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "13", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"13", ",", "8", ",", "13"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"13", ",", "13", ",", "8"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["3"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "14", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"14", ",", "8", ",", "14"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"14", ",", "14", ",", "8"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["3"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"9", ",", "9", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"9", ",", "15", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "9", ",", "9"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["6"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"10", ",", "10", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"10", ",", "15", ",", "10"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "10", ",", "10"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["6"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"11", ",", "11", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"11", ",", "15", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "11", ",", "11"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["6"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"12", ",", "12", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"12", ",", "15", ",", "12"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "12", ",", "12"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["6"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"13", ",", "13", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"13", ",", "15", ",", "13"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "13", ",", "13"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["6"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"14", ",", "14", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"14", ",", "15", ",", "14"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"15", ",", "14", ",", "14"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["6"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"15", ",", "15", ",", "15"}], "]"}], "=", 
  RowBox[{"-", 
   SqrtBox[
    FractionBox["2", "3"]]}]}]}], "Input",
 CellChangeTimes->{{3.5676494970101137`*^9, 3.5676495734044833`*^9}, {
   3.5676497245721292`*^9, 3.567649770936781*^9}, {3.5676501403849125`*^9, 
   3.567650140575924*^9}, {3.567650528022084*^9, 3.5676505283151007`*^9}, {
   3.567650788293971*^9, 3.567650788495982*^9}, {3.5676509314911613`*^9, 
   3.567650931725175*^9}, {3.567651067156921*^9, 3.567651067367933*^9}, {
   3.567651188617868*^9, 3.5676511888048787`*^9}, {3.5676512946399317`*^9, 
   3.5676512947909408`*^9}, 3.567651341334603*^9, {3.567651535024681*^9, 
   3.567651535223693*^9}, {3.567652052527281*^9, 3.5676520540223665`*^9}, {
   3.5676521040782294`*^9, 3.56765210426824*^9}, {3.5676521633796215`*^9, 
   3.5676521635416307`*^9}, {3.5676603928283186`*^9, 3.567660401024788*^9}, {
   3.567660544608*^9, 3.5676606185322285`*^9}, {3.5676606797307286`*^9, 
   3.5676607006929274`*^9}, {3.567661222814791*^9, 3.567661279105011*^9}, {
   3.947310543350411*^9, 3.9473105438217573`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"3", ",", "1", ",", "2"}], "]"}], "=", 
    "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"3", ",", "2", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", 
    RowBox[{"-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "4", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"4", ",", "7", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "1", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "7", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "4", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"4", ",", "1", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "5", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "6", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"6", ",", "1", ",", "5"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "6", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"6", ",", "5", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "1", ",", "6"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "9", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"9", ",", "12", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"12", ",", "1", ",", "9"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "12", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"12", ",", "9", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"9", ",", "1", ",", "12"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "10", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"10", ",", "11", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"11", ",", "1", ",", "10"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "11", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"11", ",", "10", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"10", ",", "1", ",", "11"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "4", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"4", ",", "6", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"6", ",", "2", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "6", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"6", ",", "4", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"4", ",", "2", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "5", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "7", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "2", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "7", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "5", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "2", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "9", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"9", ",", "11", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"11", ",", "2", ",", "9"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "11", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"11", ",", "9", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"9", ",", "2", ",", "11"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "10", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"10", ",", "12", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"12", ",", "2", ",", "10"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "12", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"12", ",", "10", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"10", ",", "2", ",", "12"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "4", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"4", ",", "5", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "3", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "5", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "4", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"4", ",", "3", ",", "5"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "6", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"6", ",", "7", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "3", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "7", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "6", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"6", ",", "3", ",", "7"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "9", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"9", ",", "10", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"10", ",", "3", ",", "9"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "10", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"10", ",", "9", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"9", ",", "3", ",", "10"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "11", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"11", ",", "12", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"12", ",", "3", ",", "11"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "12", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"12", ",", "11", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"11", ",", "3", ",", "12"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "5", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "8", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"8", ",", "4", ",", "5"}], "]"}], "=", 
    FractionBox[
     SqrtBox["3"], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "8", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"8", ",", "5", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "4", ",", "8"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox["3"], "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "9", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"9", ",", "14", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"14", ",", "4", ",", "9"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "14", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"14", ",", "9", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"9", ",", "4", ",", "14"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "10", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"10", ",", "13", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"13", ",", "4", ",", "10"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "13", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"13", ",", "10", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"10", ",", "4", ",", "13"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"5", ",", "9", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"9", ",", "13", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"13", ",", "5", ",", "9"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"5", ",", "13", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"13", ",", "9", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"9", ",", "5", ",", "13"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"5", ",", "10", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"10", ",", "14", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"14", ",", "5", ",", "10"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"5", ",", "14", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"14", ",", "10", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"10", ",", "5", ",", "14"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "7", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "8", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"8", ",", "6", ",", "7"}], "]"}], "=", 
    FractionBox[
     SqrtBox["3"], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "8", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"8", ",", "7", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "6", ",", "8"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox["3"], "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "11", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"11", ",", "14", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"14", ",", "6", ",", "11"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "14", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"14", ",", "11", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"11", ",", "6", ",", "14"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "12", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"12", ",", "13", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"13", ",", "6", ",", "12"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "13", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"13", ",", "12", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"12", ",", "6", ",", "13"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"7", ",", "11", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"11", ",", "13", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"13", ",", "7", ",", "11"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"7", ",", "13", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"13", ",", "11", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"11", ",", "7", ",", "13"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"7", ",", "12", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"12", ",", "14", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"14", ",", "7", ",", "12"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"7", ",", "14", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"14", ",", "12", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"12", ",", "7", ",", "14"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"8", ",", "9", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"9", ",", "10", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"10", ",", "8", ",", "9"}], "]"}], "=", 
    FractionBox["1", 
     RowBox[{"2", "*", 
      SqrtBox["3"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"8", ",", "10", ",", "9"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"10", ",", "9", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"9", ",", "8", ",", "10"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"8", ",", "11", ",", "12"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"11", ",", "12", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"12", ",", "8", ",", "11"}], "]"}], "=", 
    FractionBox["1", 
     RowBox[{"2", "*", 
      SqrtBox["3"]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"8", ",", "12", ",", "11"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"12", ",", "11", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"11", ",", "8", ",", "12"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"8", ",", "13", ",", "14"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"13", ",", "14", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"14", ",", "8", ",", "13"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["3"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"8", ",", "14", ",", "13"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"14", ",", "13", ",", "8"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"13", ",", "8", ",", "14"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"9", ",", "10", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"10", ",", "15", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"15", ",", "9", ",", "10"}], "]"}], "=", 
    SqrtBox[
     FractionBox["2", "3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"9", ",", "15", ",", "10"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"15", ",", "10", ",", "9"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"10", ",", "9", ",", "15"}], "]"}], "=", 
    RowBox[{"-", 
     SqrtBox[
      FractionBox["2", "3"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"11", ",", "12", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"12", ",", "15", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"15", ",", "11", ",", "12"}], "]"}], "=", 
    SqrtBox[
     FractionBox["2", "3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"12", ",", "11", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"15", ",", "12", ",", "11"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"11", ",", "15", ",", "12"}], "]"}], "=", 
    RowBox[{"-", 
     SqrtBox[
      FractionBox["2", "3"]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"13", ",", "14", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"14", ",", "15", ",", "13"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"15", ",", "13", ",", "14"}], "]"}], "=", 
    SqrtBox[
     FractionBox["2", "3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"14", ",", "13", ",", "15"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"15", ",", "14", ",", "13"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"13", ",", "15", ",", "14"}], "]"}], "=", 
    RowBox[{"-", 
     SqrtBox[
      FractionBox["2", "3"]]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.5676507612094216`*^9, 3.567650783436693*^9}, {
   3.567653668461707*^9, 3.5676536688727303`*^9}, {3.567653834027177*^9, 
   3.5676538341821856`*^9}, {3.5676544046468143`*^9, 
   3.5676544048228245`*^9}, {3.5676546886210566`*^9, 
   3.5676546890170794`*^9}, {3.567655084357692*^9, 3.5676550907390566`*^9}, 
   3.5676552148971577`*^9, {3.5676553672268705`*^9, 3.5676553675098867`*^9}, {
   3.5676556001381927`*^9, 3.567655604083418*^9}, {3.567657070401287*^9, 
   3.567657070580297*^9}, {3.5676578732062044`*^9, 3.567657885757922*^9}, {
   3.5676582263194017`*^9, 3.5676582268244305`*^9}, {3.567658911428588*^9, 
   3.567658912727662*^9}, {3.5676590304073925`*^9, 3.567659031880477*^9}, {
   3.56765912686691*^9, 3.5676591270699215`*^9}, 3.567659171703474*^9, {
   3.5676593345077868`*^9, 3.5676593389730415`*^9}, {3.9473105351447425`*^9, 
   3.947310535671919*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["DN 20x20", "Section",
 CellChangeTimes->{{3.5240041935274267`*^9, 3.5240041939330273`*^9}, 
   3.526969672725938*^9, {3.526969965733654*^9, 3.526969968479259*^9}, {
   3.52697006580783*^9, 3.52697008288986*^9}, {3.5269702148504915`*^9, 
   3.5269702165352945`*^9}, 3.526970263553777*^9, {3.5687918607489843`*^9, 
   3.5687918610860033`*^9}, 3.5687919256826982`*^9, 3.947308490136244*^9, {
   3.9476528396859035`*^9, 3.9476528457960987`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "1", "]"}], "=", 
  TagBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["6"]]}], "0", 
        FractionBox["1", 
         SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
         "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["6"]]}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["6"]], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["6"]]}], "0", 
        FractionBox["1", 
         SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]], "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "3"]}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]], "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "3"]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "2", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "3"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "3", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "2"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "4", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       FractionBox["1", "3"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "5", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "6", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "7", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "8", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"3", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "9", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "2"], "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]},
      {"0", 
       FractionBox["1", "4"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "12"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "10", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"4", " ", 
         SqrtBox["3"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "4"], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "12"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0"},
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0"},
      {"0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {"0", 
       FractionBox["\[ImaginaryI]", "4"], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "4"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "12"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "11", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox["3"], "4"], "0", "0", "0", 
       FractionBox["1", "12"], "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "2"], "0"},
      {"0", 
       FractionBox["1", "4"], "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox["3"], "4"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "12"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "12", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"4", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "4"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "12"]}], "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", "4"], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "4"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"4", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "12"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "13", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "2"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "6"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "14", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "6"]}], "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "6"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DN", "[", "15", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["7", 
         RowBox[{"6", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["7", 
         RowBox[{"6", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["7", 
         RowBox[{"6", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["FN 20x20", "Section",
 CellChangeTimes->{{3.5240041935274267`*^9, 3.5240041939330273`*^9}, 
   3.526969672725938*^9, {3.526969965733654*^9, 3.526969968479259*^9}, {
   3.52697006580783*^9, 3.52697008288986*^9}, {3.5269702148504915`*^9, 
   3.5269702165352945`*^9}, 3.526970263553777*^9, {3.5687918607489843`*^9, 
   3.5687918610860033`*^9}, 3.9473084873216286`*^9, {3.947652838757758*^9, 
   3.9476528469113283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "1", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["1", 
        SqrtBox["2"]], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "2"], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "2"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "2", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "3", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "2"], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "4", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "2"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "2"], "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "5", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "6", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "2"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "2"], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "7", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "8", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        SqrtBox["3"], "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox[
        SqrtBox["3"], "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["3"]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "9", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox["3"], "4"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", "2"], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox["3"], "4"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0"},
      {
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "10", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "4"], "0", "0", "0", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "4"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "4"]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "4"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "4"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0"},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "4"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "11", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0", 
       FractionBox["1", "4"], "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", "2"], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "4"]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "4"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "12", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "4"], "0", "0", "0", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "4"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "4"], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "4"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "4"]}], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "4"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "13", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0"},
      {
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", "2"]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "14", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0"},
      {
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}]},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FN", "[", "15", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["5", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["5", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["5", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["F\[CapitalDelta] 20x20", "Section",
 CellChangeTimes->{{3.5240041935274267`*^9, 3.5240041939330273`*^9}, 
   3.5240047558739758`*^9, 3.524205962711886*^9, 3.524206564576543*^9, {
   3.5269317384006658`*^9, 3.5269317478230824`*^9}, {3.5269785243686447`*^9, 
   3.526978526739849*^9}, {3.52697859578557*^9, 3.526978601916381*^9}, {
   3.5269786530376706`*^9, 3.5269786693084993`*^9}, {3.5269788670180473`*^9, 
   3.5269788828364754`*^9}, {3.568798741648549*^9, 3.568798776095519*^9}, {
   3.9473083221105757`*^9, 3.9473083252362733`*^9}, {3.947652832013439*^9, 
   3.947652847843732*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "1", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", 
       SqrtBox["3"]], "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["2", "3"], "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", "3"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", "3"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "2", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], "3"]}], "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "3", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", "3"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "3"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "4", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", "3"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", "3"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "5", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], "3"]}], "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "6", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", "3"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", "3"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "7", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], "3"]}], "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "8", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["4", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "9", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["1", "3"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0"},
     {"0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0"},
     {"0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "10", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], "3"]}], "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0"},
     {"0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "11", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["1", "3"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox["2", "3"], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", "3"], "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "12", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], "3"]}], "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "13", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", "3"], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["2"], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["2", "3"], "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "14", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0",
       "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0",
       "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", "3"], "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], "3"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], "3"], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[CapitalDelta]", "[", "15", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", 
       FractionBox["5", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["5", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["5", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["3", "2"]]}]}
    }], "\[NoBreak]", ")"}]}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["T\[CapitalLambda]N 4x20", "Section",
 CellChangeTimes->{{3.5240041935274267`*^9, 3.5240041939330273`*^9}, 
   3.5240047558739758`*^9, 3.524205962711886*^9, 3.524206564576543*^9, 
   3.524207225532105*^9, 3.524207952649382*^9, 3.5242085751968765`*^9, 
   3.5242089714171724`*^9, 3.5242092885033293`*^9, {3.526898017274976*^9, 
   3.526898026421499*^9}, {3.5269239097369137`*^9, 3.5269239355549593`*^9}, {
   3.5269241743133783`*^9, 3.526924190475007*^9}, {3.526924223515865*^9, 
   3.526924278396761*^9}, {3.947308607682273*^9, 3.9473086108894854`*^9}, {
   3.9473097862099705`*^9, 3.94730981211652*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "1", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      SqrtBox["2"], "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       SqrtBox["2"]}], "0", 
      SqrtBox["2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "2", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "3", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "4", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", 
      SqrtBox["2"], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0"},
     {"0", "0", "0", 
      SqrtBox["2"], "0", "0", 
      SqrtBox["2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "5", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "\[ImaginaryI]", "0", "0", 
      "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "\[ImaginaryI]", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "6", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SqrtBox["2"], "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      SqrtBox["2"], 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "7", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["3"]], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "8", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["3"]}], "0", "0", "0", 
      FractionBox["1", "3"], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SqrtBox["3"], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "3"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "9", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      SqrtBox["2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      SqrtBox["2"]},
     {"0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["3"]]}], "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "10", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}]},
     {"0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], 
       SqrtBox["3"]], "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "11", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}]},
     {"0", "1", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      SqrtBox["2"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox["2", 
       SqrtBox["3"]], "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "12", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}]},
     {"0", "\[ImaginaryI]", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], 
        SqrtBox["3"]]}], "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "13", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      SqrtBox["2"], "0"},
     {"0", "0", "0", "0", "0", 
      SqrtBox["2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox["2", 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["3"]]}], "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "14", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SqrtBox["2"]}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], 
       SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]"}], 
       SqrtBox["3"]], "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalLambda]N", "[", "15", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["2"]}], "3"], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox["2"]}], "3"]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["T\[CapitalDelta]N 20x20", "Section",
 CellChangeTimes->{{3.5240041935274267`*^9, 3.5240041939330273`*^9}, 
   3.526969672725938*^9, {3.526969965733654*^9, 3.526969968479259*^9}, {
   3.52697006580783*^9, 3.52697008288986*^9}, {3.5269702148504915`*^9, 
   3.5269702165352945`*^9}, 3.526970263553777*^9, 3.5269724761464643`*^9, {
   3.526972714107682*^9, 3.526972719918892*^9}, {3.5269732419450097`*^9, 
   3.5269732459230165`*^9}, {3.9166335079290595`*^9, 
   3.9166335089633613`*^9}, {3.947308616973996*^9, 3.9473086179558744`*^9}, 
   3.9473098758998785`*^9},
 ExpressionUUID -> "e3b0fbc4-3d27-488a-b7b7-f8d09f623319"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "1", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473915690271993`*^9, 3.947391569073839*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "2", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473915712430162`*^9, 3.947391572711342*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "3", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473915746853848`*^9, 3.947391576552204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "4", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.947391578601113*^9, 3.947391580343458*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "5", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473915818947372`*^9, 3.947391583242667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "6", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.947391584796262*^9, 3.9473915861788387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "7", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.94739158755163*^9, 3.947391589555591*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "8", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["2"]}]], "0", "0", "0", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox["2"], "3"], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox[
        SqrtBox["2"], "3"]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.947391590958218*^9, 3.947391592976969*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "9", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473915943982887`*^9, 3.947391596523196*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "10", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0"},
      {"0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0"},
      {"0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473915981029296`*^9, 3.947391600121495*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "11", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["1", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473916017010503`*^9, 3.947391602809815*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "12", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["6"]}]]}], "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0"},
      {"0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
        "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       FractionBox["\[ImaginaryI]", "2"], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473916047098126`*^9, 3.9473916057608852`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "13", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["3"]], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["1", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       FractionBox["1", 
        SqrtBox["6"]]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473916071651487`*^9, 3.9473916084607835`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "14", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["3"]]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0"},
      {
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["6"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "2"]}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["6"]]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473916096815844`*^9, 3.947391610904973*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T\[CapitalDelta]N", "[", "15", "]"}], "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0", "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}], "0"},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", 
        FractionBox["2", "3"]}]},
      {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.9473916121953316`*^9, 3.9473916134852877`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
SU(3) matrices for singly heavy baryons\
\>", "Title",
 CellChangeTimes->{{3.91548523991115*^9, 3.915485243687154*^9}, 
   3.9154854867103815`*^9, {3.916607180605102*^9, 3.9166071824201813`*^9}, {
   3.9476209617454023`*^9, 3.947620968534765*^9}, {3.947652765391655*^9, 
   3.9476527727406645`*^9}},
 ExpressionUUID -> "69bb1ce3-00c0-4a0f-a4c2-96dd007ac645"],

Cell[CellGroupData[{

Cell["\[Lambda], d, and f", "Section",
 CellChangeTimes->{{3.5120414088897676`*^9, 3.512041417472109*^9}, 
   3.9476527905716753`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]", "[", "0", "]"}], "=", 
  RowBox[{
   FractionBox[
    SqrtBox["2"], 
    SqrtBox["3"]], "*", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"0", "1", "0"},
      {"0", "0", "1"}
     }], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "1", "]"}], "=", 
  RowBox[{"(", GridBox[{
     {"0", "1", "0"},
     {"1", "0", "0"},
     {"0", "0", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "2", "]"}], "=", 
  RowBox[{"(", GridBox[{
     {"0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0"},
     {"\[ImaginaryI]", "0", "0"},
     {"0", "0", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "3", "]"}], "=", 
  RowBox[{"(", GridBox[{
     {"1", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "4", "]"}], "=", 
  RowBox[{"(", GridBox[{
     {"0", "0", "1"},
     {"0", "0", "0"},
     {"1", "0", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "5", "]"}], "=", 
  RowBox[{"(", GridBox[{
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"0", "0", "0"},
     {"\[ImaginaryI]", "0", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "6", "]"}], "=", 
  RowBox[{"(", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "1"},
     {"0", "1", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "7", "]"}], "=", 
  RowBox[{"(", GridBox[{
     {"0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"0", "\[ImaginaryI]", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "[", "8", "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["3"]], "*", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0"},
      {"0", "1", "0"},
      {"0", "0", 
       RowBox[{"-", "2"}]}
     }], ")"}]}]}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"3", ",", "1", ",", "2"}], "]"}], "=", 
    "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"3", ",", "2", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", 
    RowBox[{"-", "1"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "4", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"4", ",", "7", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "1", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "7", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "4", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"4", ",", "1", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "5", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "6", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"6", ",", "1", ",", "5"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"1", ",", "6", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"6", ",", "5", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "1", ",", "6"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "4", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"4", ",", "6", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"6", ",", "2", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "6", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"6", ",", "4", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"4", ",", "2", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "5", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "7", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "2", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"2", ",", "7", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "5", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "2", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "4", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"4", ",", "5", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "3", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "5", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "4", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"4", ",", "3", ",", "5"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "6", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"6", ",", "7", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "3", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"3", ",", "7", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "6", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"6", ",", "3", ",", "7"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "5", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"5", ",", "8", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"8", ",", "4", ",", "5"}], "]"}], "=", 
    FractionBox[
     SqrtBox["3"], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"4", ",", "8", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"8", ",", "5", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"5", ",", "4", ",", "8"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox["3"], "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "7", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"7", ",", "8", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"8", ",", "6", ",", "7"}], "]"}], "=", 
    FractionBox[
     SqrtBox["3"], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fc", "[", 
   RowBox[{"6", ",", "8", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"fc", "[", 
    RowBox[{"8", ",", "7", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fc", "[", 
     RowBox[{"7", ",", "6", ",", "8"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox["3"], "2"]}]}]}]}]}], "Input",
 CellChangeTimes->{{3.947652996634536*^9, 3.947652996874879*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "0", ",", "0"}], "]"}], "=", 
  FractionBox[
   SqrtBox["2"], 
   SqrtBox["3"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "1", ",", "1"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"1", ",", "1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"1", ",", "0", ",", "1"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "2", ",", "2"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"2", ",", "2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"2", ",", "0", ",", "2"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "3", ",", "3"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"3", ",", "3", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"3", ",", "0", ",", "3"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "4", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "4", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "0", ",", "4"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "5", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "5", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "0", ",", "5"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "6", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "6", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "0", ",", "6"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "7", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "7", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "0", ",", "7"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"0", ",", "8", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"8", ",", "8", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "0", ",", "8"}], "]"}], "=", 
    FractionBox[
     SqrtBox["2"], 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "1", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"1", ",", "8", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "1", ",", "1"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "4", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "6", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "6", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "4", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "1", ",", "6"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "5", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "7", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "1", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"1", ",", "7", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "5", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "1", ",", "7"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "2", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"2", ",", "8", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "2", ",", "2"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "4", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "7", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "2", ",", "4"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "7", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "4", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "2", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "5", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "6", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "2", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"2", ",", "6", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "5", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "2", ",", "6"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "3", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"3", ",", "8", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "3", ",", "3"}], "]"}], "=", 
    FractionBox["1", 
     SqrtBox["3"]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "4", ",", "4"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "4", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"4", ",", "3", ",", "4"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "5", ",", "5"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "5", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"5", ",", "3", ",", "5"}], "]"}], "=", 
    FractionBox["1", "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "6", ",", "6"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "6", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"6", ",", "3", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"3", ",", "7", ",", "7"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "7", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"7", ",", "3", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"4", ",", "4", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"4", ",", "8", ",", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "4", ",", "4"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"5", ",", "5", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"5", ",", "8", ",", "5"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "5", ",", "5"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"6", ",", "6", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"6", ",", "8", ",", "6"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "6", ",", "6"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"7", ",", "7", ",", "8"}], "]"}], "=", 
  RowBox[{
   RowBox[{"dc", "[", 
    RowBox[{"7", ",", "8", ",", "7"}], "]"}], "=", 
   RowBox[{
    RowBox[{"dc", "[", 
     RowBox[{"8", ",", "7", ",", "7"}], "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", "*", 
       SqrtBox["3"]}]]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dc", "[", 
   RowBox[{"8", ",", "8", ",", "8"}], "]"}], "=", 
  RowBox[{"-", 
   FractionBox["1", 
    SqrtBox["3"]]}]}]}], "Input",
 CellChangeTimes->{{3.9476530023112373`*^9, 3.947653002716798*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["F6   6x6", "Section",
 CellChangeTimes->{{3.528467431206688*^9, 3.528467438881901*^9}, {
  3.529754477964399*^9, 3.5297544782519035`*^9}, {3.9476528147195616`*^9, 
  3.9476528293355427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "1", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", "0", "0"},
     {
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5236130284033823`*^9, 3.5236130576222334`*^9}, {
   3.5236888991797853`*^9, 3.523688939911457*^9}, 3.5297544742843423`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "2", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0", "0", "0", "0"},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0", "0", "0"},
     {"0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], "0"},
     {"0", "0", "0", 
      FractionBox["\[ImaginaryI]", "2"], "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5236130610698395`*^9, 3.5236130774654684`*^9}, 
   3.523688900224987*^9, {3.52368894181466*^9, 3.52368897006631*^9}, 
   3.5297544742943425`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "3", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613089212289*^9, 3.523613110459526*^9}, {
   3.52368897561992*^9, 3.523689029736415*^9}, 3.5297544743043423`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "4", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]]},
     {"0", 
      FractionBox["1", "2"], "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613113454732*^9, 3.5236131351075697`*^9}, {
   3.5236890205011983`*^9, 3.523689057130063*^9}, 3.529754474309343*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "5", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], "0"},
     {"0", "0", "0", "0", "0", "0"},
     {
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}]},
     {"0", 
      FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613140536379*^9, 3.52361315774321*^9}, {
   3.5236890608116693`*^9, 3.523689091309723*^9}, 3.5297544743143425`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "6", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"], "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", 
      FractionBox["1", "2"], "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]]},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613163031619*^9, 3.523613210830103*^9}, {
   3.523689096676132*^9, 3.523689131963394*^9}, 3.529754474316843*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "7", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0"},
     {"0", 
      FractionBox["\[ImaginaryI]", "2"], "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}]},
     {"0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613194465674*^9, 3.52361322042412*^9}, {
   3.5236891348649993`*^9, 3.5236891736778674`*^9}, 3.529754474318093*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F6", "[", "8", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["3"]], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", "*", 
         SqrtBox["3"]}]]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", "*", 
         SqrtBox["3"]}]]}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["2", 
        SqrtBox["3"]]}]}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5236132238873253`*^9, 3.523613244011361*^9}, {
   3.5236891771722736`*^9, 3.5236892198715487`*^9}, 3.529754474335593*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["T36 3x6", "Section",
 CellChangeTimes->{{3.5284669375906205`*^9, 3.528466944501433*^9}, {
  3.5297543963481455`*^9, 3.529754399076937*^9}, {3.529754453062766*^9, 
  3.529754455970311*^9}, {3.947652799362401*^9, 3.9476528059934545`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "1", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"1", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5236130284033823`*^9, 3.5236130576222334`*^9}, 
   3.52975440577954*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "2", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0"},
     {"\[ImaginaryI]", "0", "\[ImaginaryI]", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5236130610698395`*^9, 3.5236130774654684`*^9}, 
   3.52975440578704*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "3", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"},
     {"0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613089212289*^9, 3.523613110459526*^9}, 
   3.5297544057957907`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "4", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613113454732*^9, 3.5236131351075697`*^9}, 
   3.5297544058032904`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "5", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0", "0", "0", "0"},
     {
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"0", "0", "0", "0", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613140536379*^9, 3.52361315774321*^9}, 
   3.5297544058107905`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "6", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0", "0", "0"},
     {"0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613163031619*^9, 3.523613210830103*^9}, 
   3.5297544058170404`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "7", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "\[ImaginaryI]", "0", "0", "\[ImaginaryI]"},
     {"0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        SqrtBox["2"]]}], "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.523613194465674*^9, 3.52361322042412*^9}, 
   3.5297544058220406`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T36", "[", "8", "]"}], "=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["3", "2"]]}], "0"},
     {"0", "0", "0", 
      SqrtBox[
       FractionBox["3", "2"]], "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    }], "\[NoBreak]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5236132238873253`*^9, 3.523613244011361*^9}, 
   3.529754405833291*^9}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1280, 796},
WindowMargins->{{296, Automatic}, {Automatic, 100}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 347, 5, 90, "Title"],
Cell[CellGroupData[{
Cell[951, 31, 210, 3, 79, "Section"],
Cell[1164, 36, 323, 11, 72, "Input"],
Cell[1490, 49, 258, 8, 72, "Input"],
Cell[1751, 59, 304, 9, 74, "Input"],
Cell[2058, 70, 280, 9, 72, "Input"],
Cell[2341, 81, 258, 8, 72, "Input"],
Cell[2602, 91, 304, 9, 74, "Input"],
Cell[2909, 102, 258, 8, 72, "Input"],
Cell[3170, 112, 304, 9, 74, "Input"],
Cell[3477, 123, 346, 12, 72, "Input"],
Cell[3826, 137, 258, 8, 72, "Input"],
Cell[4087, 147, 305, 9, 74, "Input"],
Cell[4395, 158, 259, 8, 72, "Input"],
Cell[4657, 168, 305, 9, 74, "Input"],
Cell[4965, 179, 259, 8, 72, "Input"],
Cell[5227, 189, 305, 9, 74, "Input"],
Cell[5535, 200, 347, 12, 72, "Input"],
Cell[5885, 214, 28720, 913, 2971, "Input"],
Cell[34608, 1129, 20418, 645, 2225, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[55063, 1779, 447, 6, 49, "Section"],
Cell[55513, 1787, 4157, 101, 492, "Input"],
Cell[59673, 1890, 4240, 98, 508, "Input"],
Cell[63916, 1990, 3732, 87, 468, "Input"],
Cell[67651, 2079, 4430, 115, 504, "Input"],
Cell[72084, 2196, 4766, 117, 521, "Input"],
Cell[76853, 2315, 4578, 121, 504, "Input"],
Cell[81434, 2438, 4766, 117, 521, "Input"],
Cell[86203, 2557, 4109, 103, 500, "Input"],
Cell[90315, 2662, 4912, 131, 520, "Input"],
Cell[95230, 2795, 5363, 135, 536, "Input"],
Cell[100596, 2932, 4863, 129, 520, "Input"],
Cell[105462, 3063, 5363, 135, 536, "Input"],
Cell[110828, 3200, 4677, 122, 508, "Input"],
Cell[115508, 3324, 4973, 122, 526, "Input"],
Cell[120484, 3448, 4737, 127, 660, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[125258, 3580, 423, 6, 49, "Section"],
Cell[125684, 3588, 3508, 78, 484, "Input"],
Cell[129195, 3668, 3960, 89, 500, "Input"],
Cell[133158, 3759, 3338, 71, 412, "Input"],
Cell[136499, 3832, 4116, 102, 554, "Input"],
Cell[140618, 3936, 4616, 110, 561, "Input"],
Cell[145237, 4048, 4020, 98, 554, "Input"],
Cell[149260, 4148, 4616, 110, 561, "Input"],
Cell[153879, 4260, 3968, 96, 512, "Input"],
Cell[157850, 4358, 4926, 133, 640, "Input"],
Cell[162779, 4493, 5653, 143, 634, "Input"],
Cell[168435, 4638, 4881, 131, 640, "Input"],
Cell[173319, 4771, 5653, 143, 634, "Input"],
Cell[178975, 4916, 4517, 116, 624, "Input"],
Cell[183495, 5034, 5265, 130, 622, "Input"],
Cell[188763, 5166, 4665, 123, 696, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[193465, 5294, 592, 8, 49, "Section"],
Cell[194060, 5304, 3104, 71, 504, "Input"],
Cell[197167, 5377, 3873, 91, 514, "Input"],
Cell[201043, 5470, 2867, 59, 432, "Input"],
Cell[203913, 5531, 3097, 70, 504, "Input"],
Cell[207013, 5603, 3873, 91, 514, "Input"],
Cell[210889, 5696, 3090, 69, 504, "Input"],
Cell[213982, 5767, 3866, 90, 514, "Input"],
Cell[217851, 5859, 3498, 86, 504, "Input"],
Cell[221352, 5947, 3083, 68, 504, "Input"],
Cell[224438, 6017, 3860, 89, 514, "Input"],
Cell[228301, 6108, 3084, 68, 504, "Input"],
Cell[231388, 6178, 3867, 90, 514, "Input"],
Cell[235258, 6270, 3070, 66, 504, "Input"],
Cell[238331, 6338, 3853, 88, 514, "Input"],
Cell[242187, 6428, 3737, 96, 569, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[245961, 6529, 609, 8, 49, "Section"],
Cell[246573, 6539, 839, 22, 110, "Input"],
Cell[247415, 6563, 1086, 27, 112, "Input"],
Cell[248504, 6592, 712, 16, 96, "Input"],
Cell[249219, 6610, 785, 19, 110, "Input"],
Cell[250007, 6631, 1055, 27, 112, "Input"],
Cell[251065, 6660, 839, 22, 110, "Input"],
Cell[251907, 6684, 992, 23, 112, "Input"],
Cell[252902, 6709, 768, 17, 106, "Input"],
Cell[253673, 6728, 877, 25, 110, "Input"],
Cell[254553, 6755, 1078, 29, 112, "Input"],
Cell[255634, 6786, 855, 24, 110, "Input"],
Cell[256492, 6812, 1104, 30, 112, "Input"],
Cell[257599, 6844, 811, 20, 110, "Input"],
Cell[258413, 6866, 1027, 25, 112, "Input"],
Cell[259443, 6893, 870, 22, 114, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[260350, 6920, 625, 9, 49, "Section"],
Cell[260978, 6931, 4781, 127, 504, "Input"],
Cell[265762, 7060, 4917, 121, 520, "Input"],
Cell[270682, 7183, 4013, 98, 514, "Input"],
Cell[274698, 7283, 4648, 122, 504, "Input"],
Cell[279349, 7407, 4899, 121, 520, "Input"],
Cell[284251, 7530, 4649, 122, 504, "Input"],
Cell[288903, 7654, 4895, 121, 520, "Input"],
Cell[293801, 7777, 4202, 104, 524, "Input"],
Cell[298006, 7883, 4313, 107, 504, "Input"],
Cell[302322, 7992, 4801, 117, 520, "Input"],
Cell[307126, 8111, 4305, 106, 504, "Input"],
Cell[311434, 8219, 4794, 116, 520, "Input"],
Cell[316231, 8337, 4124, 99, 504, "Input"],
Cell[320358, 8438, 4597, 109, 520, "Input"],
Cell[324958, 8549, 3440, 72, 402, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[328447, 8627, 368, 7, 90, "Title"],
Cell[CellGroupData[{
Cell[328840, 8638, 134, 2, 79, "Section"],
Cell[328977, 8642, 2009, 75, 473, "Input"],
Cell[330989, 8719, 6065, 197, 674, "Input"],
Cell[337057, 8918, 9649, 322, 1253, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[346743, 9245, 197, 3, 49, "Section"],
Cell[346943, 9250, 727, 22, 158, "Input"],
Cell[347673, 9274, 892, 26, 163, "Input"],
Cell[348568, 9302, 597, 16, 122, "Input"],
Cell[349168, 9320, 723, 22, 158, "Input"],
Cell[349894, 9344, 865, 25, 163, "Input"],
Cell[350762, 9371, 719, 22, 158, "Input"],
Cell[351484, 9395, 865, 25, 163, "Input"],
Cell[352352, 9422, 891, 29, 174, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[353280, 9456, 242, 3, 49, "Section"],
Cell[353525, 9461, 478, 15, 81, "Input"],
Cell[354006, 9478, 528, 15, 84, "Input"],
Cell[354537, 9495, 470, 15, 88, "Input"],
Cell[355010, 9512, 479, 15, 81, "Input"],
Cell[355492, 9529, 522, 15, 84, "Input"],
Cell[356017, 9546, 477, 15, 81, "Input"],
Cell[356497, 9563, 526, 15, 84, "Input"],
Cell[357026, 9580, 455, 14, 115, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

